Height one specializations of Selmer groups

We provide applications to studying the behavior of Selmer groups under specialization. We consider Selmer groups associated to four dimensional Galois representations coming from (i) the tensor product of two cuspidal Hida families $F$ and $G$, (ii) its cyclotomic deformation, (iii) the tensor product of a cusp form $f$ and the Hida family $G$, where $f$ is a classical specialization of $F$ with weight $k \geq 2$. We prove control theorems to relate (a) the Selmer group associated to the tensor product of Hida families $F$ and $G$ to the Selmer group associated to its cyclotomic deformation and (b) the Selmer group associated to the tensor product of $f$ and $G$ to the Selmer group associated to the tensor product of $F$ and $G$. On the analytic side of the main conjectures, Hida has constructed one variable, two variable and three variable Rankin-Selberg $p$-adic $L$-functions. Our specialization results enable us to verify that Hida's results relating (a) the two variable $p$-adic $L$-function to the three variable $p$-adic $L$-function and (b) the one variable $p$-adic $L$-function to the two variable $p$-adic $L$-function and our control theorems for Selmer groups are completely consistent with the main conjectures.

==> height-one-specializations.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (height-one-specializations.sagetex.sage) was *autogenerated* from height-one-specializations.tex with sagetex.sty version 2015/08/26 v3.0-92d9f7a.
import sagetex
_st_ = sagetex.SageTeXProcessor('height-one-specializations', version='2015/08/26 v3.0-92d9f7a', version_check=True)
_st_.current_tex_line = 738
_st_.blockbegin()
try:
 %sage    B_full = Newforms(chi_E, k, names='alpha');
except:
 _st_.goboom(740)
_st_.blockend()
_st_.endofdoc()


==> sagetex/extractsagecode.py <==
#!/usr/bin/env python
##
## This is file `extractsagecode.py',
## generated with the docstrip utility.
##
## The original source files were:
##
## scripts.dtx  (with options: `extractscript')
## 
## This is a generated file. It is part of the SageTeX package.
## 
## Copyright (C) 2008--2015 by Dan Drake <dr.dan.drake@gmail.com>
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by the
## Free Software Foundation, either version 2 of the License, or (at your
## option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
## Public License for more details.
## 
## You should have received a copy of the GNU General Public License along
## with this program.  If not, see <http://www.gnu.org/licenses/>.
## 
import sys
import time
import getopt
import os.path
from sagetexparse import SageCodeExtractor

def usage():
  print("""Usage: %s [-h|--help] [-o|--overwrite] inputfile [outputfile]

Extracts Sage code from `inputfile'.

`inputfile' can include the .tex extension or not. If you provide
`outputfile', the results will be written to a file of that name,
otherwise the result will be printed to stdout.

Specify `-o' or `--overwrite' to overwrite the file if it exists.

See the SageTeX documentation for more details.""" % sys.argv[0])

try:
  opts, args = getopt.getopt(sys.argv[1:], 'ho', ['help', 'overwrite'])
except getopt.GetoptError, err:
  print str(err)
  usage()
  sys.exit(2)

overwrite = False
for o, a in opts:
  if o in ('-h', '--help'):
    usage()
    sys.exit()
  elif o in ('-o', '--overwrite'):
    overwrite = True

if len(args) == 0 or len(args) > 2:
  print('Error: wrong number of arguments. Make sure to specify options first.\n')
  usage()
  sys.exit(2)

if len(args) == 2 and (os.path.exists(args[1]) and not overwrite):
  print('Error: %s exists and overwrite option not specified.' % args[1])
  sys.exit(1)

src, ext = os.path.splitext(args[0])
sagecode = SageCodeExtractor(src)
header = """\
# This file contains Sage code extracted from %s%s.
# Processed %s.

""" % (src, ext, time.strftime('%a %d %b %Y %H:%M:%S', time.localtime()))

if len(args) == 2:
  dest = open(args[1], 'w')
else:
  dest = sys.stdout

dest.write(header)
dest.write(sagecode.result)


==> sagetex/makestatic.py <==
#!/usr/bin/env python
##
## This is file `makestatic.py',
## generated with the docstrip utility.
##
## The original source files were:
##
## scripts.dtx  (with options: `staticscript')
## 
## This is a generated file. It is part of the SageTeX package.
## 
## Copyright (C) 2008--2015 by Dan Drake <dr.dan.drake@gmail.com>
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by the
## Free Software Foundation, either version 2 of the License, or (at your
## option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
## Public License for more details.
## 
## You should have received a copy of the GNU General Public License along
## with this program.  If not, see <http://www.gnu.org/licenses/>.
## 
import sys
import time
import getopt
import os.path
from sagetexparse import DeSageTex

def usage():
  print("""Usage: %s [-h|--help] [-o|--overwrite] inputfile [outputfile]

Removes SageTeX macros from `inputfile' and replaces them with the
Sage-computed results to make a "static" file. You'll need to have run
Sage on `inputfile' already.

`inputfile' can include the .tex extension or not. If you provide
`outputfile', the results will be written to a file of that name.
Specify `-o' or `--overwrite' to overwrite the file if it exists.

See the SageTeX documentation for more details.""" % sys.argv[0])

try:
  opts, args = getopt.getopt(sys.argv[1:], 'ho', ['help', 'overwrite'])
except getopt.GetoptError, err:
  print str(err)
  usage()
  sys.exit(2)

overwrite = False
for o, a in opts:
  if o in ('-h', '--help'):
    usage()
    sys.exit()
  elif o in ('-o', '--overwrite'):
    overwrite = True

if len(args) == 0 or len(args) > 2:
  print('Error: wrong number of arguments. Make sure to specify options first.\n')
  usage()
  sys.exit(2)

if len(args) == 2 and (os.path.exists(args[1]) and not overwrite):
  print('Error: %s exists and overwrite option not specified.' % args[1])
  sys.exit(1)

src, ext = os.path.splitext(args[0])
desagetexed = DeSageTex(src)
header = "%% SageTeX commands have been automatically removed from this file and\n%% replaced with plain LaTeX. Processed %s.\n" % time.strftime('%a %d %b %Y %H:%M:%S', time.localtime())

if len(args) == 2:
  dest = open(args[1], 'w')
else:
  dest = sys.stdout

dest.write(header)
dest.write(desagetexed.result)


==> sagetex/remote-sagetex.py <==
#!/usr/bin/env python
##
## This is file `remote-sagetex.py',
## generated with the docstrip utility.
##
## The original source files were:
##
## remote-sagetex.dtx  (with options: `remotesagetex')
## 
## This is a generated file. It is part of the SageTeX package.
## 
## Copyright (C) 2008--2015 by Dan Drake <dr.dan.drake@gmail.com>
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by the
## Free Software Foundation, either version 2 of the License, or (at your
## option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
## Public License for more details.
## 
## You should have received a copy of the GNU General Public License along
## with this program.  If not, see <http://www.gnu.org/licenses/>.
## 
from __future__ import print_function
import json
import sys
import time
import re
import urllib
import hashlib
import os
import os.path
import shutil
import getopt
from contextlib import closing

#########################################################################
# You can provide a filename here and the script will read your login   #
# information from that file. The format must be:                       #
#                                                                       #
# server = 'http://foo.com:8000'                                        #
# username = 'my_name'                                                  #
# password = 's33krit'                                                  #
#                                                                       #
# You can omit one or more of those lines, use " quotes, and put hash   #
# marks at the beginning of a line for comments. Command-line args      #
# take precedence over information from the file.                       #
#########################################################################
login_info_file = None       # e.g. '/home/foo/Private/sagetex-login.txt'

usage = """Process a SageTeX-generated .sage file using a remote Sage server.

Usage: {0} [options] inputfile.sage

Options:

    -h, --help:         print this message
    -s, --server:       the Sage server to contact
    -u, --username:     username on the server
    -p, --password:     your password
    -f, --file:         get login information from a file

If the server does not begin with the four characters `http', then
`https://' will be prepended to the server name.

You can hard-code the filename from which to read login information into
the remote-sagetex script. Command-line arguments take precedence over
the contents of that file. See the SageTeX documentation for formatting
details.

If any of the server, username, and password are omitted, you will be
asked to provide them.

See the SageTeX documentation for more details on usage and limitations
of remote-sagetex.""".format(sys.argv[0])

server, username, password = (None,) * 3

try:
    opts, args = getopt.getopt(sys.argv[1:], 'hs:u:p:f:',
                    ['help', 'server=', 'user=', 'password=', 'file='])
except getopt.GetoptError as err:
    print(str(err), usage, sep='\n\n')
    sys.exit(2)

for o, a in opts:
    if o in ('-h', '--help'):
        print(usage)
        sys.exit()
    elif o in ('-s', '--server'):
        server = a
    elif o in ('-u', '--user'):
        username = a
    elif o in ('-p', '--password'):
        password = a
    elif o in ('-f', '--file'):
        login_info_file = a

if len(args) != 1:
    print('Error: must specify exactly one file. Please specify options first.',
          usage, sep='\n\n')
    sys.exit(2)

jobname = os.path.splitext(args[0])[0]
traceback_str = 'Exception in SageTeX session {0}:'.format(time.time())
def parsedotsage(fn):
    with open(fn, 'r') as f:
        inline = re.compile(r" _st_.inline\((?P<num>\d+), (?P<code>.*)\)")
        plot = re.compile(r" _st_.plot\((?P<num>\d+), (?P<code>.*)\)")
        goboom = re.compile(r" _st_.goboom\((?P<num>\d+)\)")
        pausemsg = re.compile(r"print.'(?P<msg>SageTeX (un)?paused.*)'")
        blockbegin = re.compile(r"_st_.blockbegin\(\)")
        ignore = re.compile(r"(try:)|(except):")
        in_comment = False
        in_block = False
        cmds = []
        for line in f.readlines():
            if line.startswith('"""'):
                in_comment = not in_comment
            elif not in_comment:
                m = pausemsg.match(line)
                if m:
                    cmds.append({'type': 'pause',
                                 'msg': m.group('msg')})
                m = inline.match(line)
                if m:
                    cmds.append({'type': 'inline',
                                 'num': m.group('num'),
                                 'code': m.group('code')})
                m = plot.match(line)
                if m:
                    cmds.append({'type': 'plot',
                                 'num': m.group('num'),
                                 'code': m.group('code')})
                m = goboom.match(line)
                if m:
                    cmds[-1]['goboom'] = m.group('num')
                    if in_block:
                        in_block = False
                if in_block and not ignore.match(line):
                    cmds[-1]['code'] += line
                if blockbegin.match(line):
                    cmds.append({'type': 'block',
                                 'code': ''})
                    in_block = True
    return cmds
debug = False
class RemoteSage:
    def __init__(self, server, user, password):
        self._srv = server.rstrip('/')
        sep = '___S_A_G_E___'
        self._response = re.compile('(?P<header>.*)' + sep +
                                   '\n*(?P<output>.*)', re.DOTALL)
        self._404 = re.compile('404 Not Found')
        self._session = self._get_url('login',
                                    urllib.urlencode({'username': user,
                                    'password':
                                    password}))['session']
        self._codewrap = """try:
{{0}}
except:
    print('{0}')
    traceback.print_exc()""".format(traceback_str)
        self.do_block("""
    import traceback
    def __st_plot__(counter, _p_, format='notprovided', **kwargs):
        if format == 'notprovided':
            formats = ['eps', 'pdf']
        else:
            formats = [format]
        for fmt in formats:
            plotfilename = 'plot-%s.%s' % (counter, fmt)
            _p_.save(filename=plotfilename, **kwargs)""")

    def _encode(self, d):
        return 'session={0}&'.format(self._session) + urllib.urlencode(d)

    def _get_url(self, action, u):
        with closing(urllib.urlopen(self._srv + '/simple/' + action +
                                    '?' + u)) as h:
            data = self._response.match(h.read())
            result = json.loads(data.group('header'))
            result['output'] = data.group('output').rstrip()
        return result

    def _get_file(self, fn, cell, ofn=None):
        with closing(urllib.urlopen(self._srv + '/simple/' + 'file' + '?' +
                     self._encode({'cell': cell, 'file': fn}))) as h:
            myfn = ofn if ofn else fn
            data = h.read()
            if not self._404.search(data):
                with open(myfn, 'w') as f:
                    f.write(data)
            else:
                print('Remote server reported {0} could not be found:'.format(
                      fn))
                print(data)
    def _do_cell(self, code):
        realcode = self._codewrap.format(code)
        result = self._get_url('compute', self._encode({'code': realcode}))
        if result['status'] == 'computing':
            cell = result['cell_id']
            while result['status'] == 'computing':
                sys.stdout.write('working...')
                sys.stdout.flush()
                time.sleep(10)
                result = self._get_url('status', self._encode({'cell': cell}))
        if debug:
            print('cell: <<<', realcode, '>>>', 'result: <<<',
                  result['output'], '>>>', sep='\n')
        return result

    def do_inline(self, code):
        return self._do_cell(' print(latex({0}))'.format(code))

    def do_block(self, code):
        result = self._do_cell(code)
        for fn in result['files']:
            self._get_file(fn, result['cell_id'])
        return result

    def do_plot(self, num, code, plotdir):
        result = self._do_cell(' __st_plot__({0}, {1})'.format(num, code))
        for fn in result['files']:
            self._get_file(fn, result['cell_id'], os.path.join(plotdir, fn))
        return result
    def close(self):
        sys.stdout.write('Logging out of {0}...'.format(server))
        sys.stdout.flush()
        self._get_url('logout', self._encode({}))
        print('done')
def do_plot_setup(plotdir):
    printc('initializing plots directory...')
    if os.path.isdir(plotdir):
        shutil.rmtree(plotdir)
    os.mkdir(plotdir)
    return True

did_plot_setup = False
plotdir = 'sage-plots-for-' + jobname + '.tex'

def labelline(n, s):
    return r'\newlabel{@sageinline' + str(n) + '}{{' + s  + '}{}{}{}{}}\n'

def printc(s):
    print(s, end='')
    sys.stdout.flush()

error = re.compile("(^" + traceback_str + ")|(^Syntax Error:)", re.MULTILINE)

def check_for_error(string, line):
    if error.search(string):
        print("""
**** Error in Sage code on line {0} of {1}.tex!
{2}
**** Running Sage on {1}.sage failed! Fix {1}.tex and try again.""".format(
              line, jobname, string))
        sys.exit(1)
print('Processing Sage code for {0}.tex using remote Sage server.'.format(
      jobname))

if login_info_file:
    with open(login_info_file, 'r') as f:
        print('Reading login information from {0}.'.format(login_info_file))
        get_val = lambda x: x.split('=')[1].strip().strip('\'"')
        for line in f:
            print(line)
            if not line.startswith('#'):
                if line.startswith('server') and not server:
                    server = get_val(line)
                if line.startswith('username') and not username:
                    username = get_val(line)
                if line.startswith('password') and not password:
                    password = get_val(line)

if not server:
    server = raw_input('Enter server: ')

if not server.startswith('http'):
    server = 'https://' + server

if not username:
    username = raw_input('Enter username: ')

if not password:
    from getpass import getpass
    password = getpass('Please enter password for user {0} on {1}: '.format(
        username, server))

printc('Parsing {0}.sage...'.format(jobname))
cmds = parsedotsage(jobname + '.sage')
print('done.')

sout = '% This file was *autogenerated* from the file {0}.sage.\n'.format(
    os.path.splitext(jobname)[0])

printc('Logging into {0} and starting session...'.format(server))
with closing(RemoteSage(server, username, password)) as sage:
    print('done.')
    for cmd in cmds:
        if cmd['type'] == 'inline':
            printc('Inline formula {0}...'.format(cmd['num']))
            result = sage.do_inline(cmd['code'])
            check_for_error(result['output'], cmd['goboom'])
            sout += labelline(cmd['num'], result['output'])
            print('done.')
        if cmd['type'] == 'block':
            printc('Code block begin...')
            result = sage.do_block(cmd['code'])
            check_for_error(result['output'], cmd['goboom'])
            print('end.')
        if cmd['type'] == 'plot':
            printc('Plot {0}...'.format(cmd['num']))
            if not did_plot_setup:
                did_plot_setup = do_plot_setup(plotdir)
            result = sage.do_plot(cmd['num'], cmd['code'], plotdir)
            check_for_error(result['output'], cmd['goboom'])
            print('done.')
        if cmd['type'] == 'pause':
            print(cmd['msg'])
        if int(time.time()) % 2280 == 0:
            printc('Unscheduled offworld activation; closing iris...')
            time.sleep(1)
            print('end.')

with open(jobname + '.sage', 'r') as sagef:
    h = hashlib.md5()
    for line in sagef:
        if (not line.startswith(' _st_.goboom') and
            not line.startswith("print 'SageT")):
            h.update(line)
    sout += """%{0}% md5sum of corresponding .sage file
{1} (minus "goboom" and pause/unpause lines)
""".format(h.hexdigest(), '%')

printc('Writing .sout file...')
with open(jobname + '.sout', 'w') as soutf:
    soutf.write(sout)
    print('done.')
print('Sage processing complete. Run LaTeX on {0}.tex again.'.format(jobname))



==> sagetex/run-sagetex-if-necessary.py <==
#!/usr/bin/env python
##
## This is file `run-sagetex-if-necessary.py',
## generated with the docstrip utility.
##
## The original source files were:
##
## scripts.dtx  (with options: `ifnecessaryscript')
## 
## This is a generated file. It is part of the SageTeX package.
## 
## Copyright (C) 2008--2015 by Dan Drake <dr.dan.drake@gmail.com>
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by the
## Free Software Foundation, either version 2 of the License, or (at your
## option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
## Public License for more details.
## 
## You should have received a copy of the GNU General Public License along
## with this program.  If not, see <http://www.gnu.org/licenses/>.
## 

# given a filename f, examines f.sagetex.sage and f.sagetex.sout and
# runs Sage if necessary.

import hashlib
import sys
import os
import re
import subprocess

# CHANGE THIS AS APPROPRIATE
path_to_sage = os.path.expanduser('~/bin/sage')
# or try to auto-find it:
# path_to_sage = subprocess.check_output(['which', 'sage']).strip()
# or just tell me:
# path_to_sage = '/usr/local/bin/sage'

if sys.argv[1].endswith('.sagetex.sage'):
    src = sys.argv[1][:-13]
else:
    src = os.path.splitext(sys.argv[1])[0]

commented_out = r'^\s*%'
usepackage = r'\usepackage{sagetex}'
uses_sagetex = False

# if it doesn't use sagetex, obviously running sage is unnecessary
with open(src + '.tex') as texf:
    for line in texf:
        if not re.search(commented_out, line) and re.search(usepackage, line):
            uses_sagetex = True
            break

if not uses_sagetex:
    print src + ".tex doesn't seem to use SageTeX, exiting."
    sys.exit(0)

# if something goes wrong, assume we need to run Sage
run_sage = True
ignore = r"^( _st_.goboom|print 'SageT| ?_st_.current_tex_line)"

try:
    with open(src + '.sagetex.sage', 'r') as sagef:
        h = hashlib.md5()
        for line in sagef:
            if not re.search(ignore, line):
                h.update(line)
except IOError:
    print '{0}.sagetex.sage not found, I think you need to typeset {0}.tex first.'.format(src)
    sys.exit(1)

try:
    with open(src + '.sagetex.sout', 'r') as outf:
        for line in outf:
            m = re.match('%([0-9a-f]+)% md5sum', line)
            if m:
                print 'computed md5:', h.hexdigest()
                print 'sagetex.sout md5:', m.group(1)
                if h.hexdigest() == m.group(1):
                    run_sage = False
                    break
except IOError:
    pass

if run_sage:
    print 'Need to run Sage on {0}.'.format(src)
    sys.exit(subprocess.call([path_to_sage, src + '.sagetex.sage']))
else:
    print 'Not necessary to run Sage on {0}.'.format(src)


==> sagetex/sagetexparse.py <==
##
## This is file `sagetexparse.py',
## generated with the docstrip utility.
##
## The original source files were:
##
## scripts.dtx  (with options: `parsermod')
## 
## This is a generated file. It is part of the SageTeX package.
## 
## Copyright (C) 2008--2015 by Dan Drake <dr.dan.drake@gmail.com>
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by the
## Free Software Foundation, either version 2 of the License, or (at your
## option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
## Public License for more details.
## 
## You should have received a copy of the GNU General Public License along
## with this program.  If not, see <http://www.gnu.org/licenses/>.
## 
import sys
from pyparsing import *
def skipToMatching(opener, closer):
  nest = nestedExpr(opener, closer)
  nest.setParseAction(lambda l, s, t: l[s:getTokensEndLoc()])
  return nest

curlybrackets = skipToMatching('{', '}')
squarebrackets = skipToMatching('[', ']')
sagemacroparser = r'\sage' + curlybrackets('code')
sageplotparser = (r'\sageplot'
                 + Optional(squarebrackets)('opts')
                 + Optional(squarebrackets)('format')
                 + curlybrackets('code'))
sagetexpause = Literal(r'\sagetexpause')
sagetexunpause = Literal(r'\sagetexunpause')
class SoutParser():
  def __init__(self, fn):
    self.label = []
    parselabel = (r'\newlabel{@sageinline'
                 + Word(nums)('num')
                 + '}{'
                 + curlybrackets('result')
                 + '{}{}{}{}}')
    parselabel.ignore('%' + restOfLine)
    parselabel.setParseAction(self.newlabel)
    try:
      OneOrMore(parselabel).parseFile(fn)
    except IOError:
      print 'Error accessing %s; exiting. Does your .sout file exist?' % fn
      sys.exit(1)
  def newlabel(self, s, l, t):
    self.label.append(t.result[1:-1])
class DeSageTex():
  def __init__(self, fn):
    self.sagen = 0
    self.plotn = 0
    self.fn = fn
    self.sout = SoutParser(fn + '.sagetex.sout')
    smacro = sagemacroparser
    smacro.setParseAction(self.sage)
    usepackage = (r'\usepackage'
                 + Optional(squarebrackets)
                 + '{sagetex}')
    usepackage.setParseAction(replaceWith(r"""% "\usepackage{sagetex}" line was here:
\RequirePackage{verbatim}
\RequirePackage{graphicx}
\newcommand{\sagetexpause}{\relax}
\newcommand{\sagetexunpause}{\relax}"""))
    splot = sageplotparser
    splot.setParseAction(self.plot)
    beginorend = oneOf('begin end')
    blockorverb = 'sage' + oneOf('block verbatim')
    blockorverb.setParseAction(replaceWith('verbatim'))
    senv = '\\' + beginorend + '{' + blockorverb + '}'
    silent = Literal('sagesilent')
    silent.setParseAction(replaceWith('comment'))
    ssilent = '\\' + beginorend + '{' + silent + '}'
    stexindent = Suppress(r'\setlength{\sagetexindent}' + curlybrackets)
    doit = smacro | senv | ssilent | usepackage | splot | stexindent
    doit.ignore('%' + restOfLine)
    doit.ignore(r'\begin{verbatim}' + SkipTo(r'\end{verbatim}'))
    doit.ignore(r'\begin{comment}' + SkipTo(r'\end{comment}'))
    doit.ignore(r'\sagetexpause' + SkipTo(r'\sagetexunpause'))
    str = ''.join(open(fn + '.tex', 'r').readlines())
    self.result = doit.transformString(str)
  def sage(self, s, l, t):
    self.sagen += 1
    return self.sout.label[self.sagen - 1]
  def plot(self, s, l, t):
    self.plotn += 1
    if len(t.opts) == 0:
      opts = r'[width=.75\textwidth]'
    else:
      opts = t.opts[0]
    return (r'\includegraphics%s{sage-plots-for-%s.tex/plot-%s}' %
      (opts, self.fn, self.plotn - 1))
class SageCodeExtractor():
  def __init__(self, fn):
    smacro = sagemacroparser
    smacro.setParseAction(self.macroout)

    splot = sageplotparser
    splot.setParseAction(self.plotout)
    env_names = oneOf('sageblock sageverbatim sagesilent')
    senv = r'\begin{' + env_names('env') + '}' + SkipTo(
           r'\end{' + matchPreviousExpr(env_names) + '}')('code')
    senv.leaveWhitespace()
    senv.setParseAction(self.envout)

    spause = sagetexpause
    spause.setParseAction(self.pause)

    sunpause = sagetexunpause
    sunpause.setParseAction(self.unpause)

    doit = smacro | splot | senv | spause | sunpause

    str = ''.join(open(fn + '.tex', 'r').readlines())
    self.result = ''

    doit.transformString(str)

  def macroout(self, s, l, t):
    self.result += '# \\sage{} from line %s\n' % lineno(l, s)
    self.result += t.code[1:-1] + '\n\n'

  def plotout(self, s, l, t):
    self.result += '# \\sageplot{} from line %s:\n' % lineno(l, s)
    if t.format is not '':
      self.result += '# format: %s' % t.format[0][1:-1] + '\n'
    self.result += t.code[1:-1] + '\n\n'

  def envout(self, s, l, t):
    self.result += '# %s environment from line %s:' % (t.env,
      lineno(l, s))
    self.result += t.code[0] + '\n'

  def pause(self, s, l, t):
    self.result += ('# SageTeX (probably) paused on input line %s.\n\n' %
                    (lineno(l, s)))

  def unpause(self, s, l, t):
    self.result += ('# SageTeX (probably) unpaused on input line %s.\n\n' %
                    (lineno(l, s)))


